Airborne Wind Energy Resource Analysis

We compare the available wind resources for conventional wind turbines and for airborne wind energy systems. Accessing higher altitudes and dynamically adjusting the harvesting operation to the wind resource substantially increases the potential energy yield. The study is based on the ERA5 reanalysis data which covers a period of 7 years with hourly estimates at a surface resolution of 31 x 31 km and a vertical resolution of 137 barometric altitude levels. We present detailed wind statistics for a location in the English Channel and then expand the analysis to a surface grid of Western and Central Europe with a resolution of 110 x 110 km. Over the land mass and coastal areas of Europe we find that compared to a fixed harvesting altitude at the approximate hub height of wind turbines, the energy yield which is available for 95% of the time increases by a factor of two.

==> clean.sh <==
rm *.aux
rm *.bbl
rm *.blg
rm *.ilg
rm *.log
rm *.nlo
rm *.nls
rm *.pdf
rm *.spl
rm *.out
rm *.run.xml
rm *.bcf
rm *.bib.bak

==> make.sh <==
pdflatex paper.tex
bibtex paper
pdflatex paper.tex
pdflatex paper.tex





==> paper.sh <==
gs -q -dNOPAUSE -dBATCH -dSAFER -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=/ebook -dEmbedAllFonts=true -dSubsetFonts=true -dAutoRotatePages=/None -dColorImageDownsampleType=/Bicubic -dColorImageResolution=150 -dGrayImageDownsampleType=/Bicubic -dGrayImageResolution=150 -dMonoImageDownsampleType=/Bicubic -dMonoImageResolution=150 -sOutputFile=paperXS.pdf paper.pdf


